The kernel of the Birman-Craggs-Johnson homomorphism

For surfaces of genus $g \geq 3$ with at most one boundary component, we give explicit generating sets for the kernel of the Birman-Craggs-Johnson homomorphism and the commutator subgroup of the Torelli group. As an application, we give a new proof of Johnson's calculation of the abelianization of the Torelli group.

==> Matrix.cpp <==
/*
    Matrix Classes (code)

    Copyright 2014 Andrew Putman.

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

*/

#include<vector>
#include<cstdlib>
#include<iostream>
#include "Matrix.h"

using namespace std;

void Matrix::PrintMatrix(void)
{
        for (CounterType i=0;i<numRows;i++)
        {
                cout << "|";
                for (CounterType j=0;j<numCols;j++)
                {
			// We add additional spaces if necessary so that everything lines up
                        if ((p >= 10) && (mat[i][j] < 10))
                                cout << " ";
			if ((p >= 100) && (mat[i][j] < 100))
				cout << " ";
                        cout << (unsigned int)mat[i][j];
                        if (j < numCols-1)
                                cout << " ";
                }
                cout << "|" << endl;
        }
}

void Matrix::FlipRows(CounterType row1, CounterType row2)
{
	CounterType i, temp;

	for (i=0;i<numCols;i++)
	{
		temp = mat[row2][i];
		mat[row2][i] = mat[row1][i];
		mat[row1][i] = temp;
	}
}

void Matrix::FlipCols(CounterType col1, CounterType col2)
{
	CounterType i, temp;

	for (i=0;i<numRows;i++)
	{
		temp = mat[i][col2];
		mat[i][col2] = mat[i][col1];
		mat[i][col1] = temp;
	}
}

void Matrix::ReorderCols(vector<CounterType> ordering)
{
    vector<vector<MatrixEntryType> > tmpMat = mat;
    
    for (CounterType i=0;i<numRows;i++)
    {
        for (CounterType j=0;j<numCols;j++)
        {
            mat[i][j] = tmpMat[i][ordering[j]];
        }
    }
}

void Matrix::AddToBottom(Matrix mat2)
{
	CounterType i,j;
	vector<MatrixEntryType> row(numCols,0);
	
	numRows = numRows + mat2.NumRows();
	for (i=0;i<mat2.NumRows();i++)
	{
		for (j=0;j<numCols;j++)
		{
			row[j] = mat2.Entry(i,j);
		}
		mat.push_back(row);
	}
}

void Matrix::AddToRight(Matrix mat2)
{
	CounterType i,j;
	
	numCols = numCols + mat2.NumCols();
	for (i=0;i<numRows;i++)
	{
		for (j=0;j<mat2.NumCols();j++)
		{
			mat[i].push_back(mat2.Entry(i,j));
		}
	}
}

void Matrix::DeleteBottomRow(void)
{
    numRows--;
    mat.pop_back();
}

int Matrix::UpperTriangular(void)
{
    vector<MatrixEntryType> inv(p,0);
    CounterType i, workingCol, killCol;
    
    // We first fill inv with the mult. inverses for the integers mod p.
    for (i=0; i<p; i++)
    {
        inv[i] =  Invert(i);
    }
    
    // We now go through the columns, starting with the last
    for (workingCol=numCols-1;workingCol>=0;workingCol--)
    {
        // First check to see if the appropriate entry is nonzero
        if (mat[workingCol][workingCol] == 0)
        {
            return(-1);
        }
        
        // Multiply our column to make the bottom entry 1
        MultCol(workingCol,inv[mat[workingCol][workingCol]]);
        
        // Add multiples of our column to all columns to its left to zero out their entries
        for (killCol=0;killCol<workingCol;killCol++)
        {
            AddCol(workingCol,killCol,((p-1)*(mat[workingCol][killCol]) % p));
        }
    }
    return(0);
}

CounterType Matrix::RowReduce(void)
{
    CounterType imageRank=0;
    vector<MatrixEntryType> inv(p,0);
    CounterType workingCol, workingRow, numRowsUsed, i;
    
    // We first fill inv with the mult. inverses for the integers mod p.
    for (i=0; i<p; i++)
    {
        inv[i] =  Invert(i);
    }
    
    // We go through the matrix, trying to find nonzero entry
    // REMARK : The vector rowsUsed contains a 0 if we haven't done anything with
    // that row and a 1 if we have.
    numRowsUsed = 0;
    for (workingCol=0;workingCol<numCols;workingCol++)
    {
        for (workingRow=numRowsUsed;workingRow < numRows;workingRow++)
        {
            if (mat[workingRow][workingCol] != 0)
            {
                // We found an entry to work on!
                if (workingRow != numRowsUsed)
                {
                    FlipRows(workingRow,numRowsUsed);
                }
                imageRank++;
                
                // We multiply the row so that its leading term is 1
                MultRow(numRowsUsed, inv[mat[numRowsUsed][workingCol]]);
                
                // We add multiples of our row to each other row to
                // kill off the entry in the current column.  We use p-1 since everything
                // is unsigned.
                for (i=0;i<numRows;i++)
                {
                    if ((i!=numRowsUsed) && (mat[i][workingCol] != 0))
                    {
                        AddRow(numRowsUsed, i, ((p-1)*(mat[i][workingCol]) % p));
                    }
                }
                numRowsUsed++;
            }
        }
    }
    return(imageRank);

}

CounterType Matrix::RowReduceNoFlip(void)
{
    CounterType imageRank=0;
    vector<MatrixEntryType> inv(p,0);
    vector<MatrixEntryType> rowsUsed(numRows,0);
    CounterType workingCol, workingRow, i;

    // We first fill inv with the mult. inverses for the integers mod p.
    for (i=0; i<p; i++)
    {
        inv[i] =  Invert(i);
    }

    // We go through the matrix, trying to find nonzero entry
    // REMARK : The vector rowsUsed contains a 0 if we haven't done anything with
    // that row and a 1 if we have.
    for (workingCol=0;workingCol<numCols;workingCol++)
    {
        for (workingRow=0;workingRow < numRows;workingRow++)
        {
            if ((rowsUsed[workingRow] == 0) && (mat[workingRow][workingCol] != 0))
            {
                // We found an entry to work on!
                rowsUsed[workingRow] = 1;
                imageRank++;

                // We multiply the row so that its leading term is 1
                MultRow(workingRow, inv[mat[workingRow][workingCol]]);

                // We add multiples of our row to each other row we haven't worked on to
                // kill off the entry in the current column.  We use p-1 since everything
                // is unsigned.
                for (i=0;i<numRows;i++)
                {
                    if ((rowsUsed[i] == 0) && (mat[i][workingCol] != 0))
                    {
                        AddRow(workingRow, i, ((p-1)*(mat[i][workingCol]) % p));
                    }
                }
            }
        }
    }
    return(imageRank);
}


Matrix Matrix::operator+(Matrix mat2)
{
	Matrix ret(p, numRows, numCols);
	for (CounterType i=0;i<numRows;i++)
	{
		for (CounterType j=0;j<numCols;j++)
		{
			ret.Set(i,j, mat[i][j] + mat2.Entry(i,j));
		}
	}
	return(ret);
}

Matrix Matrix::operator-(Matrix mat2)
{
	Matrix ret(p, numRows, numCols);
	for (CounterType i=0;i<numRows;i++)
	{
		for (CounterType j=0;j<numCols;j++)
		{
			// Remark : We use (p-1) instead of -1 because everthing is unsigned
			ret.Set(i,j, mat[i][j] + (p-1)*mat2.Entry(i,j));
		}
	}
	return(ret);
}

Matrix Matrix::operator*(Matrix mat2)
{
	Matrix ret(p, numRows, mat2.NumCols());

	for (CounterType i=0;i<numRows;i++)
	{
		for (CounterType j=0;j<mat2.NumCols();j++)
		{
			MatrixEntryType ent = 0;
			for (CounterType k=0;k<numCols;k++)
			{
				ent = (ent + mat[i][k] * mat2.Entry(k,j)) % p;
			}
			ret.Set(i,j,ent);
		}
	}
	return(ret);
}

bool Matrix::operator==(Matrix mat2)
{
	return(Compare(mat2));
}

bool Matrix::operator!=(Matrix mat2)
{
	return(!Compare(mat2));
}

MatrixEntryType Matrix::Invert(MatrixEntryType x)
{
	for (MatrixEntryType i=0; i<p; i++)
	{
		if ((i*x)%p == 1)
			return(i);
	}
	return(0);
}


void Matrix::MultRow(CounterType row, MatrixEntryType mult)
{
	for (CounterType i=0;i<numCols;i++)
		mat[row][i] = (mat[row][i] * mult) % p;
}

void Matrix::AddRow(CounterType row1, CounterType row2, MatrixEntryType mult)
{
        for (CounterType i=0;i<numCols;i++)
                mat[row2][i] = (mat[row1][i] * mult + mat[row2][i]) % p;
}

void Matrix::MultCol(CounterType col, MatrixEntryType mult)
{
    for (CounterType i=0;i<numRows;i++)
        mat[i][col] = (mat[i][col] * mult) % p;
}

void Matrix::AddCol(CounterType col1, CounterType col2, MatrixEntryType mult)
{
    for (CounterType i=0;i<numRows;i++)
        mat[i][col2] = (mat[i][col1] * mult + mat[i][col2]) % p;
}


bool Matrix::Compare(Matrix mat2)
{
	if ((p != mat2.P()) || (numRows != mat2.NumRows()) || (numCols != mat2.NumCols()))
		return(false);

	for (CounterType i=0;i<numRows;i++)
	{
		for (CounterType j=0;j<numCols;j++)
		{
			if (mat[i][j] != mat2.Entry(i,j))
				return(false);
		}
	}
	return(true);
}

Matrix Identity(CounterType p, CounterType n)
{
	Matrix ret(p, n, n);

	for (CounterType i=0;i<n;i++)
		ret.Set(i,i,1);

	return(ret);
}

Matrix Zero(CounterType p, CounterType numRows, CounterType numCols)
{
	Matrix ret(p, numRows, numCols);

	return(ret);
}

Matrix SubMatrix(Matrix mat, CounterType row1, CounterType col1, CounterType row2, CounterType col2)
{
	Matrix ret(mat.P(), row2-row1+1, col2-col1+1);

	for (CounterType i=row1;i<=row2;i++)
	{
		for (CounterType j=col1;j<=col2;j++)
		{
			ret.Set(i-row1, j-col1, mat.Entry(i,j));
		}
	}
	return(ret);
}

Matrix Inverse(Matrix mat)
{
	//We use the algorithm : adjoin the identity matrix to rhs, row reduce, then read inverse off from rhs.
	Matrix identityMatrix = Identity(mat.P(), mat.NumRows());
	mat.AddToRight(identityMatrix);
	mat.RowReduce();
	return(SubMatrix(mat,0,mat.NumRows(),mat.NumRows()-1,2*mat.NumRows()-1));
}

Matrix Transpose(Matrix mat)
{
	Matrix ret(mat.P(), mat.NumCols(), mat.NumRows());

	for (CounterType i=0;i<mat.NumRows();i++)
	{
		for (CounterType j=0;j<mat.NumCols();j++)
		{
			ret.Set(j,i,mat.Entry(i,j));
		}
	}

	return(ret);
}

CounterType Image(Matrix mat)
{
	return(mat.RowReduceNoFlip());
}

CounterType Kernel(Matrix mat)
{
	CounterType imageRank = mat.RowReduceNoFlip();
	return(mat.NumCols() - imageRank);
}


==> Matrix.h <==
/*
    Matrix Classes (headers)

    Copyright 2014 Andrew Putman.

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

*/

#include<vector>

#ifndef __MATRIX

#define __MATRIX

using namespace std;

/***************************************************************************
 * This is the data type for entries for our matrix.  On my machine, the unsigned
 * char is a single byte, so its maximum value is 255.  The most extreme thing that
 * any of the library functions does to an entry x before reducing mod p is x^2+x.  Thus
 * this data type is good as long as the prime p is at most 15 -- if you want
 * to use this library for larger primes, then increase the size of this data type
 ***************************************************************************/
typedef unsigned int MatrixEntryType;

/***************************************************************************
 * This is the data type for our counter (for instance, for rows/cols)
 ***************************************************************************/
typedef int CounterType;

/***************************************************************************
 * Matrix : Our matrix class over rings Z/p
 *
 * CONSTRUCTOR : Call w/ p, num of rows, and num of cols
 *
 * PUBLIC FCNS:
 *	P : returns the prime p
 *	NumRows : returns the number of rows
 *	NumCols : returns the number of cols
 *
 *	Entry(row,col) : returns the entry at position (row,col)
 *	Set(row,col,val) : sets (row,col) to val
 *
 * 	PrintMatrix : prints the matrix to the console
 *
 *      ReorderCols(ordering) : Reorders the columns
 *	FlipRows(row1,row2) : Flips row1 and row2
 *	FlipCols(col1,col2) : Flips col1 and col2
 *	AddToBottom(mat) : adjoins the matrix mat to the bottom of the matrix
 *	AddToRight(mat) : adjoints the matrix mat to the right of the matrix
 *      DeleteBottomRow : Deletes the bottom row
 *
 *      RowReduce       : Performs Gauss-Jordan elimination (reordering the rows, etc.) and returns
 *                        the rank of the image of the matrix. 
 *	RowReduceNoFlip : Performs Gaussian elimination (without reordering the rows) and returns the
 *	                  the rank of the image of the matrix.
 *      UpperTriangular : Makes the matrix upper triangular; returns -1 if this fails and 0 otherwise
 *
 * OPERATIONS:
 * 	+      : adds matrices
 * 	-      : subtracts matrices
 * 	*      : multiplies matrices
 * 	==, != : compares matrices
 *
 * FUNCTIONS THAT OPERATE ON / RETURN MATRICES:
 * 	Identity(p,n) : Returns an nxn identity matrix
 * 	Zero(p, numRows, numCols) : Returns an numRows x numCols zero matrix
 * 	Inverse(mat) : Returns inverse of mat (will produce nonsense matrix if inverse does not exist)
 * 	Transpose(mat) : Returns transpose of mat
 * 	SubMatrix(mat, row1, col1, row2, col2) : Returns submatrix of mat w/ corners (row1,col1) and (row2,col2)
 *      Image(mat) : Returns the rank of the image of mat
 *      Kernel(mat) : Returns the rank of the kernel of mat.
 *
 * PRIVATE FCNS:
 * 	MultRow(row,mult) : multiply every entry of row by mult
 * 	AddRow(row1, row2, mult) : add mult times row1 to row2
 *      MultCol(col,mult) : multiply every entry of col by mult
 *      AddCol(col1, col2, mult) : add mult times col1 to col2
 *	Compare(mat2) : compare mat to mat2 (used in == and !=)
 *
 * REMARKS:
 * 	1) Currently very little testing done to make sure things are valid input.  This should be fixed.
 * 	2) The code is written to be easy to read, not necessarily efficient
 ***************************************************************************/

class Matrix{
	public:
	Matrix(CounterType p_=1, CounterType numRows_=0, CounterType numCols_=0) 
		: p((MatrixEntryType)p_), numRows(numRows_), numCols(numCols_), mat(numRows_,vector<MatrixEntryType>(numCols_, 0)){ };

	CounterType P(void) { return(p); };
	CounterType NumRows(void) { return(numRows); };
	CounterType NumCols(void) { return(numCols); };

	MatrixEntryType Entry(CounterType row, CounterType col) { return(mat[row][col]); };
	void Set(CounterType row, CounterType col, MatrixEntryType val) { mat[row][col] = val % p; };

	void PrintMatrix(void);

	void FlipRows(CounterType row1, CounterType row2);
	void FlipCols(CounterType col1, CounterType col2);
    	void ReorderCols(vector<CounterType> ordering);
	void AddToBottom(Matrix mat2);
	void AddToRight(Matrix mat2);
    	void DeleteBottomRow(void);
    
	CounterType RowReduceNoFlip(void);
	CounterType RowReduce(void);

    	int UpperTriangular(void);

	Matrix operator+(Matrix mat2);
	Matrix operator-(Matrix mat2);
	Matrix operator*(Matrix mat2);
	bool operator==(Matrix mat2);
	bool operator!=(Matrix mat2);

	private:
	MatrixEntryType p;
	CounterType numRows, numCols;
	vector<vector<MatrixEntryType>> mat;
	MatrixEntryType Invert(MatrixEntryType x);
	void MultRow(CounterType row, MatrixEntryType mult);
	void AddRow(CounterType row1, CounterType row2, MatrixEntryType mult);
	void MultCol(CounterType col, MatrixEntryType mult);
	void AddCol(CounterType col1, CounterType col2, MatrixEntryType mult);
	bool Compare(Matrix mat2);
};

Matrix Identity(CounterType p, CounterType n);
Matrix Zero(CounterType p, CounterType numRows, CounterType numCols);
Matrix SubMatrix(Matrix mat, CounterType row1, CounterType col1, CounterType row2, CounterType col2);
Matrix Inverse(Matrix mat);
Matrix Transpose(Matrix mat);
CounterType Image(Matrix mat);
CounterType Kernel(Matrix mat);

#endif


==> SymplecticSubspaceRep.cpp <==
#include<vector>
#include<iostream>
#include "Matrix.h"

/**************
This function lets us systematically go through all possible rows of a matrix over F_p.  For instance, for n=3 and p=2 there
are 8 possible rows:
	[0,0,0], [1,0,0], [0,1,0], [1,1,0], [0,0,1], [1,0,1], [0,1,1], [1,1,1]
What this function does is take a matrix and increment one of its rows to the next one in this enumeration.

You call it with the matrix theMatrix and the row you want to "increase" to the next entry.
There are also two more mysterious inputs: 
1. startCol is the column you want to think of the row as starting at.  The purpose here is that you might want to have all the
previous columns equal to 0.  If you want to make this not do anything, set it to 0.
2. ignoreCol is a column you want to ignore.  If you want this to not do anything, set it to -1.
The function returns 0 if it goes to a new row, and -1 if it's at the last row of the enumeration.
It will also return -1 if startCol is larger than the number of columns.
***************/
int IncrementMatrixRow(Matrix &theMatrix, int row, int startCol, int ignoreCol)
{
	int p = theMatrix.P();
	for (int i=startCol;i<theMatrix.NumCols();i++)
	{
		if (i != ignoreCol)
		{
			if (theMatrix.Entry(row,i) < p-1)
			{
				theMatrix.Set(row,i,theMatrix.Entry(row,i)+1);
				return(0);
			}
			theMatrix.Set(row,i,0);
		}
	}
	return(-1);
}

/**************
This function calculates the intersection form on rows of matrices.  You pass
it matrices matrix1 and matrix2 as well as the rows row1 and row2.  Note that it
does not do any sanity checking, e.g. to make sure that matrix1 and matrix2 have the same
2g number of columns and are defined over the same F_p.
***************/
int IntersectionFormRows(Matrix matrix1, int row1, Matrix matrix2, int row2)
{
	int p = matrix1.P();
	int n = matrix1.NumCols();
	int isect = 0;

	for (int k=0;k<n;k=k+2)
	{
		isect = isect + matrix1.Entry(row1,k) * matrix2.Entry(row2,k+1);
                isect = isect + (p-1)* matrix1.Entry(row1,k+1) * matrix2.Entry(row2,k);
                isect = isect % p;
	}
	return(isect);
}


/**************
This function creates a list of all genus-1 symplectic subspaces in genus g over the field F_p.
Each such symplectic subspace can be uniquely represented as the column span of a 2 by 2g matrix over F_p that
is in reduced row eschelon form with two nonzero rows.  For instance, for g=3 such a matrix might look like the following:
    |0 1 * 0 * *|
    |0 0 0 1 * *|
Here the * entries can be anything.  The column span of this matrix is either a symplectic subspace or
an isotropic subspace, and it will be a symplectic subspace if and only if the intersection number of its two
row is nonzero.

You call the function with the prime p and the genus g, and it outputs a vector of these matrices.
What it does is use the IncrementMatrixRow function to systematically enumerate all the matrices as above.
For each, it check if it represents a symplectic subspace by calculating the intersection number.  If
it is symplectic, it adds it to the vector.  It does no sanity checks on p or g, so make sure you pass
it valid inputs!
***************/
vector<Matrix> EnumerateGenus1Subspaces(int p, int g)
{
	vector<Matrix> output = { };
	for (int i=0;i<2*g-1;i++)
	{
		for (int j=i+1;j<2*g;j++)
		{
			Matrix currentSubspace = Zero(p,2,2*g);
			currentSubspace.Set(0,i,1);
			currentSubspace.Set(1,j,1);
			int done1=0;
			while (done1==0)
			{
				int done2=0;
				while (done2==0)
				{
					if (IntersectionFormRows(currentSubspace,0,currentSubspace,1) != 0)
					{
						output.push_back(currentSubspace);
					}
			                done2 = IncrementMatrixRow(currentSubspace,0,i+1,j);
				}
				done1 = IncrementMatrixRow(currentSubspace,1,j+1,-1);
			}
		}
	}
	return(output);
}

/**************                         
This function simply prints a previously calculated list of genus-1 symplectic subspaces.
***************/
void PrintListSubspaces(vector<Matrix> subspaces)
{
	for (int i=0;i<subspaces.size();i++)
	{
		cout << "Subspace number " << i+1 << "\n";
		subspaces[i].PrintMatrix();
		cout << "\n";
	}
}

/**************                         
This function simply prints a previously calculated list of decompositions of H into an orthogonal direct sum of genus-1 symplectic subspaces.
***************/     
void PrintListDecompositions(vector<Matrix> &genus1Subspaces, vector<vector<int>> listOfDecompositions)
{
	int g = genus1Subspaces[0].NumCols() / 2;
	for (int i=0;i<listOfDecompositions.size();i++)
	{
		cout << "Decomposition " << i+1 << ":\n";
		cout << "Subspaces = ";
		for (int j=0;j<g;j++)
		{
			cout << listOfDecompositions[i][j];
                        if (j<g-1)
                        {
                                cout << " + ";
                        }
		}
		cout << "\n";
		for (int j=0;j<g;j++)
		{
			genus1Subspaces[listOfDecompositions[i][j]].PrintMatrix();
			if (j<g-1)
			{
				cout << "+\n";
			}
			else{
				cout << "\n";
			}
		}
	}
}

/**************                         
This is the workhorse function for the DecompositionList function described below.  It is called with the previously calculated
list of genus 1 symplectic subspaces, a partial decomposition, and the complete list of decompositions that have already
been calculated.  It goes through the list of symplectic subspaces and tries to add one to the partial decomposition.  When
it succeeds one of two things happens.  First, if we have g terms then we have a complete decomposition that we add to the list
and then terminate.  Second, if we have fewer than g terms we recursively call this function to try to add even more terms.
***************/
void ExtendPartialDecompList(vector<Matrix> &genus1Subspaces, vector<int> partialDecomposition, vector<vector<int>> &listOfDecompositions)
{
	int g = genus1Subspaces[0].NumCols() / 2;

	for (int toAdd = partialDecomposition.back()+1; toAdd<genus1Subspaces.size(); toAdd++)
	{
		int doesIntersect = 0;
		for (int j=0;j<partialDecomposition.size();j++)
		{
			int toTest = partialDecomposition[j];

			if (IntersectionFormRows(genus1Subspaces[toTest],0,genus1Subspaces[toAdd],0) != 0)
			{
				doesIntersect = 1;
			}
			if (IntersectionFormRows(genus1Subspaces[toTest],0,genus1Subspaces[toAdd],1) != 0)
                        {
                                doesIntersect = 1;
                        }
			if (IntersectionFormRows(genus1Subspaces[toTest],1,genus1Subspaces[toAdd],0) != 0)
                        {
                                doesIntersect = 1;
                        }
			if (IntersectionFormRows(genus1Subspaces[toTest],1,genus1Subspaces[toAdd],1) != 0)
                        {
                                doesIntersect = 1;
                        }
		}
		if (doesIntersect == 0)
		{
			vector<int> newPartialDecomposition = partialDecomposition;
			newPartialDecomposition.push_back(toAdd);
			if (newPartialDecomposition.size() == g)
			{
				listOfDecompositions.push_back(newPartialDecomposition);
			}
			else{
				ExtendPartialDecompList(genus1Subspaces, newPartialDecomposition, listOfDecompositions);
			}
		}
	}
}

/**************                         
This function creates a list of decompositions of H into an orthogonal direct sum of genus-1 symplectic subspaces.
Its input genus1Subspaces is a previously calculated list of genus 1 symplectic subspaces, and it outputs a vector
whose entries are lists of the form (k_1,...,k_g), where k_1<...<k_g are indices in genus1Subspaces of orthgonal
genus-1 symplectic subspaces.  The calculation is recursive, and it calls the function described above to do
the work after creating some intial inputs.
***************/     
vector<vector<int>> DecompositionList(vector<Matrix> &genus1Subspaces)
{
	vector<vector<int>> listOfDecompositions;
	vector<int> partialDecomposition = {0};

	for (int k=0;k<genus1Subspaces.size();k++)
	{
		partialDecomposition[0] = k;
		ExtendPartialDecompList(genus1Subspaces, partialDecomposition, listOfDecompositions);
	}
	return(listOfDecompositions);
}

/**************                         
This function turns the lists of genus 1 symplectic subspaces and decompositions of H into
an orthogonal direct sum of genus-1 symplectic subsapces into a relation matrix for
the representation.  Each row represents a genus 1 symplectic subspace, and each column
a decomposition.  Such a decomposition says that H = V(1)+...+V(g) for some genus 1 symplectic
subspaces V(1),...,V(g), and the column has a 1 in the rows corresponding to the V(i) and
zeros elsewhere.
***************/ 
Matrix RelationMatrix(int p, int numberSubspaces, vector<vector<int>> listOfDecompositions)
{
	int g = listOfDecompositions[0].size();
	int numberDecompositions = listOfDecompositions.size();
	Matrix relationMatrix = Zero(p,numberSubspaces,numberDecompositions);
	
	for (int i=0;i<numberDecompositions;i++)
	{
		for (int j=0;j<g;j++)
		{
			relationMatrix.Set(listOfDecompositions[i][j],i,1);
		}
	}
	return(relationMatrix);
}

int main(void)
{
	int g, p;
	char yn;

	cout << "Prime: ";
	cin >> p;

	cout << "Genus: ";
	cin >> g;
    
	vector<Matrix> genus1Subspaces = EnumerateGenus1Subspaces(p,g);
	cout << "Number of genus 1 subspaces = " << genus1Subspaces.size() << "\n";
	cout << "Print them? (y/n) ";
	cin >> yn;
	if (yn == 'y')
	{	
		PrintListSubspaces(genus1Subspaces);
	}

	vector<vector<int>> listOfDecompositions = DecompositionList(genus1Subspaces);
	cout << "Number of decompositions = " << listOfDecompositions.size() << "\n";
	cout << "Print them? (y/n) ";
        cin >> yn;
        if (yn == 'y')
        {       
                PrintListDecompositions(genus1Subspaces,listOfDecompositions);
        }

	Matrix relationMatrix = RelationMatrix(p,genus1Subspaces.size(), listOfDecompositions);
	cout << "The relation matrix has " << relationMatrix.NumRows() << " rows and " << relationMatrix.NumCols() << " columns.\n";
	cout << "Print it? (y/n) ";
	cin >> yn;
	if (yn == 'y')
	{
		relationMatrix.PrintMatrix();
	}
	cout << "Calculating the rank of the relation matrix...\n";
	int rank = Image(relationMatrix);
	cout << "It has rank " << rank << ".\n"; 

	return(0);
}

